The Quark and Gluon Structure of the Proton

In this article we present a review of the structure of the proton and the current status of our knowledge of the parton distribution functions (PDFs). The lepton-nucleon scattering experiments which provide the main constraints in PDF extractions are introduced and their measurements are discussed. Particular emphasis is given to the HERA data which cover a wide kinematic region. Hadron-hadron scattering measurements which provide supplementary information are also discussed. The methods used by various groups to extract the PDFs in QCD analyses of hard scattering data are presented and their results are compared. The use of existing measurements allows predictions for cross sections at the LHC to be made. A comparison of these predictions for selected processes is given. First measurements from the LHC experiments are compared to predictions and some initial studies of the impact of this new data on the PDFs are presented.

==> ListRefs.sh <==
#!/bin/zsh

grep "^[\]citation" ReviewPaper.aux| awk -F "{" '{print $2}' | awk -F"}" '{print $1}' > aaa
awk -F, '{for (i=1; i<=NF; i++) printf "%s\n",$i}' aaa | uniq > reflist.txt

rm aaa
rm OrderedList.txt
touch OrderedList.txt

i=0
for Name in `cat reflist.txt`; do
    i=$(($i+1))
    count="$(awk -v input=$Name 'BEGIN{count=0};{if ($0==input) count+=1};END{print count}' OrderedList.txt)" 
    #echo "loop " $Name $i $count
    if [[ $count -eq 0 ]] {echo $Name >> OrderedList.txt ; echo "appending " $Name;}
done


cat Bib_Intro.tex Bib_Experiments.tex Bib_QCDfits.tex Bib_LHC.tex Bib_Conclusions.tex > bibAll.txt
echo
echo

j=0
rm FinalBib.tex
touch FinalBib.tex
for Name in `cat OrderedList.txt`; do
    j=$(($j+1))
    Start="$(awk -v input=$Name 'BEGIN{Start=0};{tag=sprintf("\\bibitem{%s}",input); if (index($0,tag)>0) {Start=NR}};END{print      Start}' bibAll.txt)" 
    Start=$(($Start-1))
    End="$(awk -v start=$Start '$0 !~ /[[:alnum:]]/ {if (NR>start&&end==0) {end=NR}};END{print end}' bibAll.txt)"
    #echo "Start, End = " $Name $Start $End
    Lines=$(($End-$Start))
    echo "Adding bibitem: " $Name $Start $End $Lines
    head -n $End bibAll.txt | tail -n $Lines >> FinalBib.tex
done

echo
echo
echo "Created FinalBib.tex"
echo

rm reflist.txt
rm OrderedList.txt
rm bibAll.txt
echo
echo " removing reflist.txt OrderedList.txt bibAll.txt"
echo

